The Degrees of Freedom of Compute-and-Forward

We analyze the asymptotic behavior of compute-and-forward relay networks in the regime of high signal-to-noise ratios. We consider a section of such a network consisting of K transmitters and K relays. The aim of the relays is to reliably decode an invertible function of the messages sent by the transmitters. An upper bound on the capacity of this system can be obtained by allowing full cooperation among the transmitters and among the relays, transforming the network into a K times K multiple-input multiple-output (MIMO) channel. The number of degrees of freedom of compute-and-forward is hence at most K. In this paper, we analyze the degrees of freedom achieved by the lattice coding implementation of compute-and-forward proposed recently by Nazer and Gastpar. We show that this lattice implementation achieves at most 2/(1+1/K)\leq 2 degrees of freedom, thus exhibiting a very different asymptotic behavior than the MIMO upper bound. This raises the question if this gap of the lattice implementation to the MIMO upper bound is inherent to compute-and-forward in general. We answer this question in the negative by proposing a novel compute-and-forward implementation achieving K degrees of freedom.

==> figs/example_lattice.m <==
function [P, H, r] = example_lattice
% function [P, H, r] = example_lattice
% 
% Calculate computation rate with lattice scheme by Nazer and Gastpar for a two
% user setting and optimized coefficients. Returns the powers, vector of second
% channel components H (first component is normalized to one), and the resulting
% computation rate r normalized by 0.5 log(1+h'*h*P).
%
% Urs Niesen, 10/22/2010

% power vector (0 to 50 dB in increments of 10 dB)
P = [1 10 100 1000 10000 100000];

% second component of channel vector (first one is normalized to one)
H = linspace(0,1,2521)';

% computation rate matrix
r = zeros(length(H),length(P));

% loop over powers 
for p=1:length(P)
    P(p)
    
    % loop over all channel values
    for i=1:length(H)
        h = [1; H(i)];
        h2 = h'*h;

        % optimize equation coefficients
        amax = ceil(sqrt( 1+h2*P(p) ));
        [A1, A2] = meshgrid(1:amax, 0:amax); %this restriction is w.l.o.o.
        A = [A1(:)'; A2(:)'];
        a2 = sum(A.*A);
        rtemp = -0.5*log2(a2-P(p)*((h'*A).^2)./(1+P(p)*h2));
        r(i,p) = max([0,max(rtemp)]);
        r(i,p) = r(i,p)/(0.5*log2(1+h2*P(p)));
    end

end

plot(H,r);
title('Rates achievable with lattice compute-and-forward for channel vector [1 h]');
xlabel('h');
ylabel('R');
legend('SNR=0dB','SNR=10dB','SNR=20dB','SNR=30dB','SNR=40dB','SNR=50dB');
hold off

print -dpsc example_lattice.ps

A = [H(:) r];
save example_lattice.data A -ascii


